Spectrophotometric analysis of magnetic white dwarf I: Hydrogen-rich compositions

We present an homogeneous analysis of all DA stars labeled as magnetic in the Montreal White Dwarf Database (MWDD). Our sample is restricted to almost all known magnetic white dwarf showing clear sign of splitting ($B \gtrsim$ 1-2 MG) that have parallax measurements from the second Gaia data release, photometric data from diverse surveys and spectroscopic data from SDSS or archival data from the Montreal group. We determine the atmospheric parameters (effective temperature, surface gravity, magnetic field strength/geometry) of all objects using state-of-the-art model atmosphere/magnetic synthetic spectra, as well as reclassify many objects that were prematurely labeled as potentially magnetic. Finally, we discuss the atmospheric parameters/field properties distribution as well as the implication on our understanding of magnetic white dwarfs origin and evolution.

==> figures/figures.py <==
import itertools
from pathlib import Path
import shutil

import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import matplotlib.patches as mpatches
import numpy as np


def dipole(m, r, r0):
    """Calculate a field in point r created by a dipole moment m located in r0.
    Spatial components are the outermost axis of r and returned B.
    """
    # we use np.subtract to allow r and r0 to be a python lists, not only np.array
    R = np.subtract(np.transpose(r), r0).T

    # assume that the spatial components of r are the outermost axis
    norm_R = np.sqrt(np.einsum("i...,i...", R, R))

    # calculate the dot product only for the outermost axis,
    # that is the spatial components
    m_dot_R = np.tensordot(m, R, axes=1)

    # tensordot with axes=0 does a general outer product - we want no sum
    B = 3 * m_dot_R * R / norm_R ** 5 - np.tensordot(m, 1 / norm_R ** 3, axes=0)

    # include the physical constant
    # B *= 1e-7

    return B


def dipole_angles_schema():
    fig, ax = plt.subplots(figsize=(6, 6))
    m, r0 = [1, 1], [0, 0]  # magnetic moment parameters

    # magnetic moment
    ax.arrow(0, 0, *np.array(m) / 2, width=0.04, fc="k")
    ax.text(0.5, 0.7, r"$\vec{m}$", ha="center", va="center")

    # dipole offset in z
    ax.annotate(
        "", xy=(0.2, 0.05), xytext=(0.5, 0.35), arrowprops=dict(arrowstyle="<->")
    )
    ax.text(0.45, 0.15, "$a_z$", ha="center", va="center")

    # surface field vectors
    theta = np.linspace(0.1, np.pi - 0.1, num=7)
    X = np.cos(theta)
    Y = np.sin(theta)
    Bx, By = dipole(m=m, r=[X, Y], r0=r0)
    ax.quiver(X, Y, Bx, By, color="r", scale=15, zorder=2)

    # lines of sight
    ax.vlines(
        x=[0, X[4]], ymin=[2.5] * 2, ymax=[0, Y[4]], ls=":", colors="k", zorder=-4
    )

    # arcs and angles
    arc_radius = 0.7
    arc_i = mpatches.Arc(
        (0, 0),
        arc_radius,
        arc_radius,
        theta1=np.degrees(np.arctan2(m[1], m[0])),
        theta2=90,
        color="C1",
        zorder=-1,
    )
    ax.add_patch(arc_i)
    ax.annotate("$i$", (0.12, 0.45), color="C1")

    arc_psi = mpatches.Arc(
        (X[4], Y[4]),
        0.8 * arc_radius,
        0.8 * arc_radius,
        theta1=90,
        theta2=np.degrees(np.arctan2(By[4], Bx[4])),
        color="C2",
        zorder=-1,
    )
    ax.add_patch(arc_psi)
    ax.annotate(r"$\psi$", (-0.6, 1), color="C2")

    ax.plot((0, X[4]), (0, Y[4]), c="k", lw=1, zorder=-1)

    arc_theta = mpatches.Arc(
        (0, 0),
        2 * arc_radius,
        2 * arc_radius,
        theta1=90,
        theta2=np.degrees(np.arctan2(Y[4], X[4])),
        color="C0",
        zorder=-1,
    )
    ax.add_patch(arc_theta)
    ax.annotate(r"$\theta$", (-0.18, 0.45), color="C0")

    # stellar surface
    circle = mpatches.Circle((0, 0), radius=1, ec="k", fc="none", zorder=-2)
    ax.add_patch(circle)

    # magnetic field outside of star
    X, Y = r = np.meshgrid(np.linspace(-2, 2), np.linspace(0, 4))
    Bx, By = dipole(m=m, r=r, r0=r0)
    Bx[X ** 2 + Y ** 2 < 1] = np.nan  # do not plot inside of star
    Bx[X ** 2 + Y ** 2 > 7] = np.nan  # limit plotting outside
    ax.streamplot(
        X,
        Y,
        Bx,
        By,
        color=np.log10(Bx ** 2 + By ** 2),
        cmap="Greys",
        linewidth=1,
        zorder=-1,
    )

    # towards observer
    n_arrows = 2
    X, Y = np.linspace(-1, 1, num=n_arrows), [2.6] * n_arrows
    U, V = [0] * n_arrows, [1] * n_arrows
    ax.quiver(X, Y, U, V)
    ax.text(0, 2.7, "Towards Observer", ha="center", va="center")

    ax.axis("equal")
    ax.set_ylim(0, 3)
    ax.set_xlim(-1.5, 1.5)
    ax.axes.xaxis.set_visible(False)
    ax.axes.yaxis.set_visible(False)
    # fig.suptitle("WORK IN PROGRESS")

    fig.savefig("dipole_angles_schema.png")


def stellar_disc_discretization():
    fig, ax = plt.subplots(figsize=(6, 6))
    res = 7
    ax.set_title(f"Resolution $r={res}$")

    ds = 1 / (res - 1)
    max_x = 1 + ds
    min_x = -max_x
    side = 2 * (max_x)

    # square and circle
    square = mpatches.Rectangle((min_x, min_x), side, side, fc="none", ec="k")
    ax.add_patch(square)
    circle = mpatches.Circle((0, 0), 1, fc="none", ec="r")
    ax.add_patch(circle)

    # grid lines for divisions
    for x in np.linspace(min_x, max_x, num=res + 1):
        ax.vlines(x, min_x, max_x, color="0.7", zorder=-1)
        ax.hlines(x, min_x, max_x, color="0.7", zorder=-1)

    # centers of subelements
    x, y = np.linspace(-1, 1, num=res), np.linspace(-1, 1, num=res)
    X, Y = np.meshgrid(x, y)
    ax.scatter(X, Y)

    # highlighted elements that are taken into acount
    for xy in itertools.product(*[np.linspace(min_x, max_x, num=res + 1)] * 2):
        square = mpatches.Rectangle(xy, 2 * ds, 2 * ds, fc="C2", zorder=-2)
        r2 = (xy[0] + ds) ** 2 + (xy[1] + ds) ** 2
        if r2 <= 1:
            ax.add_patch(square)

    ax.axis("equal")
    ax.axis("off")

    fig.savefig("stellar_disc_discretization.png")


def gaussian_profile(x, mu=0, sigma=1):
    return np.exp(-(((x - mu) / sigma) ** 2) / 2) / (sigma * np.sqrt(2 * np.pi))


def interpolation_B():
    mu = 5
    sigma = 0.5

    fig, ax = plt.subplots(ncols=2, sharey=True, figsize=(10, 8))
    x = np.linspace(-mu / sigma, mu / sigma, 1000)
    # x = np.linspace(-10, 10, 10000)

    # correct interpolation
    for i in (-1, 0, 1):
        if i == 0:
            fmt = "r--"
        else:
            fmt = "r"
        ax[0].plot(x, -gaussian_profile(x, mu=i * mu, sigma=sigma) - i, fmt)

    # actual interpolation
    interp_profile = np.zeros_like(x)
    for i in (-1, 1):
        g = -gaussian_profile(x, mu=i * mu, sigma=sigma)
        interp_profile += g
        ax[1].plot(x, g - i, "r")

    ax[1].plot(x, interp_profile / 2, "r--")

    for a in ax:
        a.get_xaxis().set_ticklabels([])
        a.get_yaxis().set_ticklabels([])
        a.set_xlabel(r"$\lambda$")
        a.arrow(
            -mu,
            -0.85,
            2 * mu,
            0,
            head_width=0.05,
            head_length=1,
            head_starts_at_zero=False,
            overhang=0.8,
            color="k",
        )
        a.text(0, -0.91, "Field increase", ha="center", va="center")

    # legend
    legend_elements = [
        Line2D([0], [0], color="r", lw=2, label="Grid data"),
        Line2D([0], [0], color="r", ls="--", lw=2, label="Interpolated data"),
    ]
    fig.legend(handles=legend_elements, loc="upper center", bbox_to_anchor=(0.5, 0.1))

    ax[0].set_title("Ideal Interpolation")
    ax[1].set_title("Actual Interpolation")

    fig.savefig("interpolation_B.png")


def copy_fits_to_figures_folder():
    fits_path = (
        Path.home()
        / "Documents/Doctorat/DA_Magnetic_Geometry/Geometry/"
        / "figures/DA_Magnetic_Grid_3500_7000"
    )

    dest_path = Path.cwd() / "fits"
    dest_path.mkdir(exist_ok=True)

    for file in fits_path.glob("*.png"):
        shutil.copy(file, dest_path)


if __name__ == "__main__":
    # dipole_angles_schema()
    # stellar_disc_discretization()
    interpolation_B()
    # copy_fits_to_figures_folder()

